Comparing simulated $^{26}$Al maps to gamma-ray measurements

Context. The diffuse gamma-ray emission of $^{26}{\rm Al}$ at 1.8 MeV reflects ongoing nucleosynthesis in the Milky Way, and traces massive-star feedback in the interstellar medium due to its 1 Myr radioactive lifetime. Interstellar-medium morphology and dynamics are investigated in astrophysics through 3D hydrodynamic simulations in fine detail, as only few suitable astronomical probes are available. Aims. We compare a galactic-scale hydrodynamic simulation of the Galaxy's interstellar medium, including feedback and nucleosynthesis, with gamma-ray data on $^{26}{\rm Al}$ emission in the Milky Way extracting constraints that are only weakly dependent on the particular realisation of the simulation or Galaxy structure. Methods. Due to constraints and biases in both the simulations and the gamma-ray observations, such comparisons are not straightforward. For a direct comparison, we perform maximum likelihood fits of simulated sky maps as well as observation-based maximum entropy maps to measurements with INTEGRAL/SPI. To study general morphological properties, we compare the scale heights of $^{26}{\rm Al}$ emission produced by the simulation to INTEGRAL/SPI measurements.} Results. The direct comparison shows that the simulation describes the observed inner Galaxy well, but differs significantly from the observed full-sky emission morphology. Comparing the scale height distribution, we see similarities for small scale height features and a mismatch at larger scale heights. We attribute this to the prominent foreground emission sites that are not captured by the simulation.

==> Plots/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}

